Deep Function Machines: Generalized Neural Networks for Topological Layer Expression

In this paper we propose a generalization of deep neural networks called deep function machines (DFMs). DFMs act on vector spaces of arbitrary (possibly infinite) dimension and we show that a family of DFMs are invariant to the dimension of input data; that is, the parameterization of the model does not directly hinge on the quality of the input (eg. high resolution images). Using this generalization we provide a new theory of universal approximation of bounded non-linear operators between function spaces. We then suggest that DFMs provide an expressive framework for designing new neural network layer types with topological considerations in mind. Finally, we introduce a novel architecture, RippLeNet, for resolution invariant computer vision, which empirically achieves state of the art invariance.

==> plots/figurebook.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Various Figures for Deep Function Machines"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.image as mpimg\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from matplotlib import cm\n",
    "import numpy as np\n",
    "import scipy\n",
    "import scipy.signal\n",
    "from scipy.interpolate import interp1d\n",
    "from scipy.interpolate import UnivariateSpline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQQAAAEACAYAAABVmQgcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nQwiCoCIcQhAEFf8BazsBnOXI5eIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1b1b83ce438>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "img=mpimg.imread('researcher.jpg')\n",
    "lum_img = img[:,:,0]\n",
    "imgplot = plt.imshow(lum_img)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAV0AAADtCAYAAAAcNaZ2AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1b1bc2dfeb8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure()\n",
    "ax = fig.gca(projection='3d')\n",
    "\n",
    "# Smoothing:\n",
    "unp_img = lum_img[::-1,:]\n",
    "\n",
    "def sgolay2d ( z, window_size, order, derivative=None):\n",
    "    \"\"\"\n",
    "    \"\"\"\n",
    "    # number of terms in the polynomial expression\n",
    "    n_terms = ( order + 1 ) * ( order + 2)  / 2.0\n",
    "    \n",
    "    if  window_size % 2 == 0:\n",
    "        raise ValueError('window_size must be odd')\n",
    "    \n",
    "    if window_size**2 < n_terms:\n",
    "        raise ValueError('order is too high for the window size')\n",
    "\n",
    "    half_size = window_size // 2\n",
    "    \n",
    "    # exponents of the polynomial. \n",
    "    # p(x,y) = a0 + a1*x + a2*y + a3*x^2 + a4*y^2 + a5*x*y + ... \n",
    "    # this line gives a list of two item tuple. Each tuple contains \n",
    "    # the exponents of the k-th term. First element of tuple is for x\n",
    "    # second element for y.\n",
    "    # Ex. exps = [(0,0), (1,0), (0,1), (2,0), (1,1), (0,2), ...]\n",
    "    exps = [ (k-n, n) for k in range(order+1) for n in range(k+1) ]\n",
    "    \n",
    "    # coordinates of points\n",
    "    ind = np.arange(-half_size, half_size+1, dtype=np.float64)\n",
    "    dx = np.repeat( ind, window_size )\n",
    "    dy = np.tile( ind, [window_size, 1]).reshape(window_size**2, )\n",
    "\n",
    "    # build matrix of system of equation\n",
    "    A = np.empty( (window_size**2, len(exps)) )\n",
    "    for i, exp in enumerate( exps ):\n",
    "        A[:,i] = (dx**exp[0]) * (dy**exp[1])\n",
    "        \n",
    "    # pad input array with appropriate values at the four borders\n",
    "    new_shape = z.shape[0] + 2*half_size, z.shape[1] + 2*half_size\n",
    "    Z = np.zeros( (new_shape) )\n",
    "    # top band\n",
    "    band = z[0, :]\n",
    "    Z[:half_size, half_size:-half_size] =  band -  np.abs( np.flipud( z[1:half_size+1, :] ) - band )\n",
    "    # bottom band\n",
    "    band = z[-1, :]\n",
    "    Z[-half_size:, half_size:-half_size] = band  + np.abs( np.flipud( z[-half_size-1:-1, :] )  -band ) \n",
    "    # left band\n",
    "    band = np.tile( z[:,0].reshape(-1,1), [1,half_size])\n",
    "    Z[half_size:-half_size, :half_size] = band - np.abs( np.fliplr( z[:, 1:half_size+1] ) - band )\n",
    "    # right band\n",
    "    band = np.tile( z[:,-1].reshape(-1,1), [1,half_size] )\n",
    "    Z[half_size:-half_size, -half_size:] =  band + np.abs( np.fliplr( z[:, -half_size-1:-1] ) - band )\n",
    "    # central band\n",
    "    Z[half_size:-half_size, half_size:-half_size] = z\n",
    "    \n",
    "    # top left corner\n",
    "    band = z[0,0]\n",
    "    Z[:half_size,:half_size] = band - np.abs( np.flipud(np.fliplr(z[1:half_size+1,1:half_size+1]) ) - band )\n",
    "    # bottom right corner\n",
    "    band = z[-1,-1]\n",
    "    Z[-half_size:,-half_size:] = band + np.abs( np.flipud(np.fliplr(z[-half_size-1:-1,-half_size-1:-1]) ) - band ) \n",
    "    \n",
    "    # top right corner\n",
    "    band = Z[half_size,-half_size:]\n",
    "    Z[:half_size,-half_size:] = band - np.abs( np.flipud(Z[half_size+1:2*half_size+1,-half_size:]) - band ) \n",
    "    # bottom left corner\n",
    "    band = Z[-half_size:,half_size].reshape(-1,1)\n",
    "    Z[-half_size:,:half_size] = band - np.abs( np.fliplr(Z[-half_size:, half_size+1:2*half_size+1]) - band ) \n",
    "    \n",
    "    # solve system and convolve\n",
    "    if derivative == None:\n",
    "        m = np.linalg.pinv(A)[0].reshape((window_size, -1))\n",
    "        return scipy.signal.fftconvolve(Z, m, mode='valid')\n",
    "    elif derivative == 'col':\n",
    "        c = np.linalg.pinv(A)[1].reshape((window_size, -1))\n",
    "        return scipy.signal.fftconvolve(Z, -c, mode='valid')        \n",
    "    elif derivative == 'row':\n",
    "        r = np.linalg.pinv(A)[2].reshape((window_size, -1))\n",
    "        return scipy.signal.fftconvolve(Z, -r, mode='valid')        \n",
    "    elif derivative == 'both':\n",
    "        c = np.linalg.pinv(A)[1].reshape((window_size, -1))\n",
    "        r = np.linalg.pinv(A)[2].reshape((window_size, -1))\n",
    "        return scipy.signal.fftconvolve(Z, -r, mode='valid'), scipy.signal.fftconvolve(Z, -c, mode='valid')\n",
    "\n",
    "pimg = sgolay2d(unp_img, 11, 0)\n",
    "x = np.array([x for x in range(lum_img.shape[0])])\n",
    "y = np.array([y for y in range(lum_img.shape[1])])\n",
    "xv, yv = np.meshgrid(x, y, sparse=False, indexing='xy')\n",
    "ax.plot_surface(xv,yv,pimg , cmap=cm.jet, linewidth=0.2)\n",
    "ax.view_init(45,-60)\n",
    "ax.dist =11\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXkAAAD7CAYAAACPDORaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nSUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x1b1bff30ba8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def piecewise_const(u, xi, num):\n",
    "    x = np.linspace(0, 3, num=num)\n",
    "    f = interp1d(u, xi, kind='nearest')(x)\n",
    "    xflat, fflat = [], []\n",
    "    for i, (a, fa) in enumerate(list(zip(x,f))[:-1]):\n",
    "        xflat += [a, x[i+1]]\n",
    "        fflat += [fa, fa]\n",
    "        \n",
    "    return xflat, fflat\n",
    "    \n",
    "\n",
    "u = np.linspace(0, 3, num=41,  endpoint=True)\n",
    "xi = -(u/5-1)**2 +3 \n",
    "x, f = piecewise_const(u, xi, 4)\n",
    "xp, fp = piecewise_const(u, xi, 10)\n",
    "\n",
    "\n",
    "    \n",
    "l1, = plt.plot(u,xi, label='$\\\\xi(u)$')\n",
    "l2, = plt.plot(x,f, label=\"$f\\ (u_m)$\")\n",
    "l3, = plt.plot(xp,fp, label=\"$f'\\ (u_m ')$\")\n",
    "\n",
    "plt.legend(loc=2, borderaxespad=0)\n",
    "plt.savefig(\"plot_of_refinement.png\", dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "surface = \n",
    "pimg = sgolay2d(unp_img, 11, 0)\n",
    "x = np.array([x for x in range(surface.shape[0])])\n",
    "y = np.array([y for y in range(surface.shape[1])])\n",
    "xv, yv = np.meshgrid(x, y, sparse=False, indexing='xy')\n",
    "ax.plot_surface(xv,yv,pimg , cmap=cm.jet, linewidth=0.2)\n",
    "ax.view_init(45,-60)\n",
    "ax.dist =11\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [Root]",
   "language": "python",
   "name": "Python [Root]"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

